An Introduction to Neural Data Compression

Neural compression is the application of neural networks and other machine learning methods to data compression. Recent advances in statistical machine learning have opened up new possibilities for data compression, allowing compression algorithms to be learned end-to-end from data using powerful generative models such as normalizing flows, variational autoencoders, diffusion probabilistic models, and generative adversarial networks. The present article aims to introduce this field of research to a broader machine learning audience by reviewing the necessary background in information theory (e.g., entropy coding, rate-distortion theory) and computer vision (e.g., image quality assessment, perceptual metrics), and providing a curated guide through the essential ideas and methods in the literature thus far.

==> figures/arithmetic_coding.py <==
#!/usr/bin/python3

import numpy

P = [0.45, 0.17, 0.16, 0.12, 0.1]
F = [0] + list(numpy.cumsum(P))
M = 5.0

binary = True

print(r"""
\begin{tikzpicture}[
  box/.style={anchor=south,rectangle,draw=black,line width=0.5,minimum width=0.8cm,inner sep=0,font=\ttfamily\footnotesize},
  pbox/.style={anchor=south,rectangle,draw=black,line width=0.5,minimum width=0.8cm,inner sep=0,fill=purple!10!white,font=\color{purple}\footnotesize},
  letter/.style={font=\small},
  highlight/.style={fill=blue!10!white}
]""")
print()

### probability distribution

for i in range(len(P)):
  print(f"\\node[pbox,minimum height={P[i] * M:.3f}cm] at (0cm, {F[i] * M:.3f}cm) {{{P[i]:.2f}}};")
  print(f"\\node[letter] at (-0.7cm, {(F[i] + P[i] / 2) * M:.3f}cm) {{`{chr(97 + i)}\\textvisiblespace'}};")
print()

for i in range(len(P)):
  print(f"\\begin{{scope}}[xshift=0.8cm,yshift={F[i] * M:.4f}cm]")
  for j in range(len(P)):
    print(f"\\node[pbox,minimum height={P[j] * P[i] * M:.4f}cm] at (0cm, {F[j] * P[i] * M:.4f}cm) {{}};")
  print(r"\end{scope}")
  print()

### binary

P = [0.5, 0.5]
F = [0] + list(numpy.cumsum(P))

print(f"\\begin{{scope}}[xshift=4.1cm]")
for i in range(len(P)):
  print(f"\\node[box,minimum height={P[i] * M:.3f}cm] at (0cm, {F[i] * M:.3f}cm) {{{i}}};")
print(r"\end{scope}")
print()

for i in range(len(P)):
  print(f"\\begin{{scope}}[xshift=3.3cm,yshift={F[i] * M:.4f}cm]")
  for j in range(len(P)):
    print(f"\\node[box,minimum height={P[j] * P[i] * M:.4f}cm] at (0cm, {F[j] * P[i] * M:.4f}cm) {{{i}{j}}};")
  print(r"\end{scope}")
  print()

for i in range(len(P)):
  for j in range(len(P)):
    print(f"\\begin{{scope}}[xshift=2.5cm,yshift={(F[i] + P[i] * F[j]) * M:.4f}cm]")
    for k in range(len(P)):
      print(f"\\node[box,minimum height={P[k] * P[j] * P[i] * M:.4f}cm] at (0cm, {F[k] * P[j] * P[i] * M:.4f}cm) {{{i}{j}{k}}};")
    print(r"\end{scope}")
    print()

for i in range(len(P)):
  for j in range(len(P)):
    for k in range(len(P)):
      print(f"\\begin{{scope}}[xshift=1.7cm,yshift={(F[i] + P[i] * F[j] + P[i] * P[j] * F[k]) * M:.4f}cm]")
      for l in range(len(P)):
        print(f"\\node[box,minimum height={P[l] * P[k] * P[j] * P[i] * M:.4f}cm] at (0cm, {F[l] * P[k] * P[j] * P[i] * M:.4f}cm) {{{i}{j}{k}{l}}};")
      print(r"\end{scope}")
      print()

print(r"\end{tikzpicture}")

